Estimating the standard error of cross-Validation-Based estimators of classifier performance

First, we analyze the variance of the Cross Validation (CV)-based estimators used for estimating the performance of classification rules. Second, we propose a novel estimator to estimate this variance using the Influence Function (IF) approach that had been used previously very successfully to estimate the variance of the bootstrap-based estimators. The motivation for this research is that, as the best of our knowledge, the literature lacks a rigorous method for estimating the variance of the CV-based estimators. What is available is a set of ad-hoc procedures that have no mathematical foundation since they ignore the covariance structure among dependent random variables. The conducted experiments show that the IF proposed method has small RMS error with some bias. However, surprisingly, the ad-hoc methods still work better than the IF-based method. Unfortunately, this is due to the lack of enough smoothness if compared to the bootstrap estimator. This opens the research for three points: (1) more comprehensive simulation study to clarify when the IF method win or loose; (2) more mathematical analysis to figure out why the ad-hoc methods work well; and (3) more mathematical treatment to figure out the connection between the appropriate amount of "smoothness" and decreasing the bias of the IF method.

==> Graphics/a.sh <==
#!/bin/bash

for f in *.eps
do
    epstopdf $f
done

# gs -sDEVICE=pdfwrite -dNOPAUSE -dQUIET -dBATCH -dFirstPage=1 -dLastPage=7 -sOutputFile=Yousef201XCV-II-main.pdf Yousef201XCV-II.pdf

# gs -sDEVICE=pdfwrite -dNOPAUSE -dQUIET -dBATCH -dFirstPage=8 -dLastPage=14 -sOutputFile=Yousef201XCV-II-Supplementing.pdf Yousef201XCV-II.pdf

# cp ./CoverLetter/CoverLetter.pdf ./

# cp ./Authorship/Authorship.pdf ./

# tar -czf foo.tar.gz elsarticle.cls elsevier-logo.eps elsevier-logo.pdf model2-names.bst prletters.sty top-elslogo-fm1.pdf \
#     CoverLetter.pdf Authorship.pdf Highlights.txt ConflictInterest.txt \
#     Yousef201XCV-II-Supplementing.pdf Yousef201XCV-II-main.pdf *.tex *.bbl \
#     10kReport1__1.pdf 10kReport2__1.pdf BiasSDIFn10.pdf BiasSDIFn20.pdf BiasSDIFn60.pdf BiasSDKCVR2n10.pdf BiasSDKCVR2n20.pdf BiasSDKCVR2n60.pdf RMSSDIFn10.pdf RMSSDIFn20.pdf RMSSDIFn60.pdf RMSSDKCVR2n10.pdf RMSSDKCVR2n20.pdf RMSSDKCVR2n60.pdf SDIFn10.pdf SDIFn20.pdf SDIFn60.pdf SDSDKCVR2n10.pdf SDSDKCVR2n20.pdf SDSDKCVR2n60.pdf


